Charged lepton flavor violating processes in the Grimus-Neufeld model

Charged Lepton Flavour Violating (cLFV) decays constrain the relationship between the neutrino and the scalar sectors of the Grimus-Neufeld model (GNM), an appealing minimal model of neutrino masses. It turns out, that in the scenario, where the seesaw scale is lower than the electroweak one, cLFV is completely defined by the new Yukawa interactions between the additional single heavy Majorana neutrino, the second Higgs doublet and the lepton doublets. Therefore, we derive a useful parameterization for the Yukawa couplings which reproduces by construction the correct PMNS matrix and the correct neutrino masses for both Normal and Inverted ordering at one-loop level. We embed this scenario in the $\texttt{FlexibleSUSY}$ spectrum-generator generator to perform parameter scans. Focusing on the tiny seesaw scale, we show that current $\mu\to e\gamma$ limits provide significant constraints on the scalar sector, and we evaluate the impact of future cLFV $\tau$-decay searches for the cases of discovery or non-discovery. The tiny seesaw scale makes the neutrino sector and the cLFV processes in the GNM similar to the scotogenic and the scoto-seesaw models, so we provide constraints for these models as well.

==> anc/model_files/GN/FlexibleSUSY.m.in <==
FSModelName = "@CLASSNAME@";
FSEigenstates = SARAH`EWSB;
FSDefaultSARAHModel = "GN";

OnlyLowEnergyFlexibleSUSY = True;

(* Input parameters *)

MINPAR = {
  {1, Lambda1IN},
  {2, Lambda2IN},
  {3, Lambda3IN},
  {4, Lambda4IN},
  {5, Lambda5IN},
  {9, M222IN}
};

EXTPAR = {
  {0, Qin}
};

(* With this empty list the "realness" of parameters are treated like in SARAH *)
RealParameters = {};

(* Additional parameters for real and imaginary parts of complex parameters *)
FSAuxiliaryParameterInfo = {
  (*The part for having complex input matrices*)
  {Theta122313, {InputParameter -> True,
    ParameterDimensions -> {3},
    LesHouches -> Theta122313IN
  }},
  {deltaCP, {InputParameter -> True,
    ParameterDimensions -> {1},
    LesHouches -> deltaCP
  }},
  {deltaM2, {InputParameter -> True,
    ParameterDimensions -> {1},
    LesHouches -> deltaM2
  }},
  {Inverted, {InputParameter -> True,
    ParameterDimensions -> {1},
    LesHouches -> Inverted
  }},
  {MnuIN, {InputParameter -> True,
    ParameterDimensions -> {4},
    LesHouches -> MnuIN
  }},
  {ROPhiIN, {
    InputParameter -> True,
    ParameterDimensions -> {3},
    LesHouches -> ROPhiIN}},
  {AuxL, {ParameterDimensions -> {1}}},
  {AuxZ, {ParameterDimensions -> {1}}}
};

TreeLevelEWSBSolution = List @@@ {
  M112 -> - (Lambda1 * v^3 + 2 * tadpole[1]) / (2 * v)
};

EWSBOutputParameters = {M112};

EWSBInitialGuess = {
  {M112, - v^2 Lambda1 / 2 }
};

SUSYScale = Qin;

SUSYScaleFirstGuess = Qin;

Module[{mA2, mH2, B0, m32, negativeRegionQ, sign, Lam,
  r, w22, w32, R22, R32, z, w32p, OIO, PMNS, U,
  Y1, Y2, Y1p, Y2p, zp, if
},
  mA2 = M222IN + 1 / 2 (Lambda3IN + Lambda4IN - Lambda5IN)v^2;
  mH2 = M222IN + 1 / 2 (Lambda3IN + Lambda4IN + Lambda5IN)v^2;
  B0[m2_] := m2 Log[MnuIN[4]^2 / m2] / (m2 - MnuIN[4]^2);
  Lam = MnuIN[4] / (32 Pi^2) (B0@mA2 - B0@mH2);
  m32 = MnuIN[3] / MnuIN[2];

  OIO = (1 - Inverted) * IdentityMatrix[3] + {
    {0, 0, Inverted},
    {Inverted, 0, 0},
    {0, Inverted, 0}
  };
  PMNS = {
    {1, 0, 0},
    {0, Cos[Theta122313[2]], Sin[Theta122313[2]]},
    {0, -Sin[Theta122313[2]], Cos[Theta122313[2]]}
  } . {
    {Cos[Theta122313[3]], 0, Exp[-I deltaCP] Sin[Theta122313[3]]},
    {0, 1, 0},
    {-Exp[I deltaCP] Sin[Theta122313[3]], 0, Cos[Theta122313[3]]}
  } . {
    {Cos[Theta122313[1]], Sin[Theta122313[1]], 0},
    {-Sin[Theta122313[1]], Cos[Theta122313[1]], 0},
    {0, 0, 1}
  } . DiagonalMatrix[{1, Exp[I deltaM2], 1}];
  U = OIO . ConjugateTranspose@PMNS;

  R22 = Cos[r] Exp[I w22];
  R32 = Sin[r] Exp[I w32];
  z = Re[R22^2 + m32 R32^2];
  w32p = If[r == 0, 0, -0.5 ArcSin[Cot[r]^2 Sin[2 w22] / m32]];

  Y1 = I Exp[-I ROPhiIN@3] Sqrt[2 MnuIN@3 MnuIN@4 / (Abs[z] v^2)] *
      {0, -R32, R22}.U;
  Y2 = Sign[Lam] Sqrt[MnuIN[2] / Abs[z Lam]] {0, R22, m32 R32}.U;

  {Y1p, Y2p, zp} = {Y1, Y2, z} /. w32 -> w32p /. {r -> ROPhiIN@1, w22 -> ROPhiIN@2};

  negativeRegionQ = And[Abs@ROPhiIN@1 < ArcTan[1 / Sqrt@m32], Pi / 4 < Abs@ROPhiIN@2];

  (* Note: the last is true because we redefine coordinate system. *)
  sign = If[Lam > 0, negativeRegionQ, !negativeRegionQ];
  if[a_] := If[sign, -I Sign[ROPhiIN@2] a, a];

  SUSYScaleInput = {
    {Lambda1, Lambda1IN},
    {Lambda2, Lambda2IN},
    {Lambda3, Lambda3IN},
    {Lambda4, Lambda4IN},
    {Lambda5, Lambda5IN},
    {M222, M222IN},
    {Mm, MnuIN[4] - MnuIN[3] / Abs@zp}
  };

  LowScaleInput = {
    {v, LowEnergyConstant[vev]},
    {Yu1, Automatic},
    {Yd1, Automatic},
    {Ye1, Automatic},
    {AuxL, Lam},
    {AuxZ, Abs@zp},
    {Yn1[1], if@Y1p[[1]]},
    {Yn1[2], if@Y1p[[2]]},
    {Yn1[3], if@Y1p[[3]]},
    {Yn2[1], if@Y2p[[1]]},
    {Yn2[2], if@Y2p[[2]]},
    {Yn2[3], if@Y2p[[3]]}
  };
];

LowScale = LowEnergyConstant[MZ];

LowScaleFirstGuess = LowEnergyConstant[MZ];

InitialGuessAtLowScale = {
  {v, LowEnergyConstant[vev]},
  {Yu1, Automatic},
  {Yd1, Automatic},
  {Ye1, Automatic}
};

DefaultPoleMassPrecision = MediumPrecision;
HighPoleMassPrecision = {hh, Hm};
MediumPoleMassPrecision = {};
LowPoleMassPrecision = {Fv};

ExtraSLHAOutputBlocks = {
  {LZ, {
    {0, AuxL},
    {1, AuxZ}
  }
  },
  {FlexibleSUSYLowEnergy, {
    {26, FlexibleSUSYObservable`BrLToLGamma[Fe[2] -> {Fe[1], VP}]},
    {27, FlexibleSUSYObservable`BrLToLGamma[Fe[3] -> {Fe[1], VP}]},
    {28, FlexibleSUSYObservable`BrLToLGamma[Fe[3] -> {Fe[2], VP}]},
    {31, FlexibleSUSYObservable`BrLTo3L[Fe@2 -> {Fe@1, Fe@1, SARAH`bar@Fe@1}, All, 1]},
    {32, FlexibleSUSYObservable`BrLTo3L[Fe@3 -> {Fe@2, Fe@2, SARAH`bar@Fe@2}, All, 1]},
    {33, FlexibleSUSYObservable`BrLTo3L[Fe@3 -> {Fe@2, Fe@1, SARAH`bar@Fe@1}, All, 1]},
    {34, FlexibleSUSYObservable`BrLTo3L[Fe@3 -> {Fe@1, Fe@2, SARAH`bar@Fe@2}, All, 1]},
    {35, FlexibleSUSYObservable`BrLTo3L[Fe@3 -> {Fe@1, Fe@1, SARAH`bar@Fe@1}, All, 1]},
    {41, FlexibleSUSYObservable`LToLConversion[Fe@2 -> Fe@1, Al, All, 1]}
  }
  }
};

FSCalculateDecays = False;


==> anc/model_files/GN/LesHouches.in.GN <==
Block FlexibleSUSY
    0   1.000000000e-04      # precision goal
    1   0                    # max. iterations (0 = automatic)
    2   0                    # solver (0 = all, 1 = two_scale, 2 = semi_analytic)
    3   1                    # calculate SM pole masses
    4   1                    # pole mass loop order
    5   1                    # EWSB loop order
    6   0                    # beta-functions loop order
    7   0                    # threshold corrections loop order
    8   0                    # Higgs 2-loop corrections O(alpha_t alpha_s)
    9   0                    # Higgs 2-loop corrections O(alpha_b alpha_s)
   10   0                    # Higgs 2-loop corrections O((alpha_t + alpha_b)^2)
   11   0                    # Higgs 2-loop corrections O(alpha_tau^2)
   12   0                    # force output
   13   1                    # Top quark 2-loop corrections QCD
   14   1.000000000e-11      # beta-function zero threshold
   15   1                    # calculate observables (a_muon, ...)
   16   1                    # force positive majorana masses
   17   0                    # pole mass renormalization scale (0 = SUSY scale)
   18   0                    # pole mass renormalization scale in the EFT (0 = min(SUSY scale, Mt))
   23   1                    # calculate BSM pole masses
   24   124111421            # individual threshold correction loop orders
   31   0                    # loop library (0 = softsusy)
Block FlexibleSUSYInput
    0   0.00729735           # alpha_em(0)
    1   125.09               # Mh pole
Block SMINPUTS               # Standard Model inputs
    1   1.279160000e+02      # alpha^(-1) SM MSbar(MZ)
    2   1.166378700e-05      # G_Fermi
    3   1.184000000e-01      # alpha_s(MZ) SM MSbar
    4   9.118760000e+01      # MZ(pole)
    5   4.180000000e+00      # mb(mb) SM MSbar
    6   1.733400000e+02      # mtop(pole)
    7   1.776990000e+00      # mtau(pole)
    8   0.000000000e+00      # mnu3(pole)
    9   80.385               # MW pole
   11   5.109989020e-04      # melectron(pole)
   12   0.000000000e+00      # mnu1(pole)
   13   1.056583715e-01      # mmuon(pole)
   14   0.000000000e+00      # mnu2(pole)
   21   4.750000000e-03      # md(2 GeV) MS-bar
   22   2.400000000e-03      # mu(2 GeV) MS-bar
   23   1.040000000e-01      # ms(2 GeV) MS-bar
   24   1.270000000e+00      # mc(mc) MS-bar
Block MINPAR
   1   0.258766              # Lambda1IN
   2   0.051388              # Lambda2IN
   3   0.008974              # Lambda3IN
   4   0.430832              # Lambda4IN
   5   0.000030              # Lambda5IN
   9   14197.502739          # M222IN
Block EXTPAR
   0   110                   # Qin
Block Theta122313IN
   1   0.59                  # Theta122313(1)
   2   0.84                  # Theta122313(2)
   3   0.15                  # Theta122313(3)
Block deltaCP
   4.5                       # deltaCP
Block deltaM2
   0                         # deltaM2
Block Inverted
   0                         # 0 - NO, 1 - IO
Block MnuIN
   2   8.6948e-12            # MnuIN(2)
   3   5.1240e-11            # MnuIN(3)
   4   1.00e-02              # MnuIN(4)
Block ROPhiIN
   1 0.7                     # r
   2 1.0                     # omega22
   3 0.0                     # phiR


==> anc/sarah/GN/GN.m <==
Off[General::spell];

Model`Name = "GN";
Model`NameLaTeX = "Inert-like two Higgs doublet model with 1 Heavy neutrino breaking the Z2 symmetry";

(*-------------------------------------------*)
(*   Particle Content*)
(*-------------------------------------------*)

(* Gauge Superfields *)

Gauge[[1]] = {B, U[1], hypercharge, g1, False};
Gauge[[2]] = {WB, SU[2], left, g2, True};
Gauge[[3]] = {G, SU[3], color, g3, False};

(* Chiral Superfields *)

FermionFields[[1]] = {q, 3, {uL, dL}, 1 / 6, 2, 3};
FermionFields[[2]] = {l, 3, {vL, eL}, -1 / 2, 2, 1};
FermionFields[[3]] = {d, 3, conj[dR], 1 / 3, 1, -3};
FermionFields[[4]] = {u, 3, conj[uR], -2 / 3, 1, -3};
FermionFields[[5]] = {e, 3, conj[eR], 1, 1, 1};
FermionFields[[6]] = {n, 1, conj[nR], 0, 1, 1};

ScalarFields[[1]] = {H1, 1, {H1p, H10}, 1 / 2, 2, 1};
ScalarFields[[2]] = {H2, 1, {H2p, H20}, 1 / 2, 2, 1};

(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)

NameOfStates = {GaugeES, EWSB};

(* ----- Before EWSB ----- *)

DEFINITION[GaugeES][Additional] = {
  {LagHC, {AddHC -> True}},
  {LagYukawan, {AddHC -> True}},
  {LagYukawae, {AddHC -> True}},
  {LagNoHC, {AddHC -> False}}
};


LagNoHC = -(M112 conj[H1].H1 + M222 conj[H2].H2 + 1 / 2 Lambda1 conj[H1].H1.conj[H1].H1 +
    1 / 2 Lambda2 conj[H2].H2.conj[H2].H2 + Lambda3 conj[H2].H2.conj[H1].H1 + Lambda4 conj[H2].H1.conj[H1].H2 );

LagHC = -( Lambda5 / 2 conj[H2].H1.conj[H2].H1 + Yd1 conj[H1].d.q - Yu1 H1.u.q );

LagYukawan = -( - Yn1 H1.n.l - Yn2 H2.n.l + 1 / 2 Mm n.n );

LagYukawae = - ( Ye1 conj[H1].e.l  );

(* Gauge Sector *)

DEFINITION[EWSB][GaugeSector] = {
  {{VB, VWB[3]}, {VP, VZ}, ZZ},
  {{VWB[1], VWB[2]}, {VWm, conj[VWm]}, ZW}
};

(* ----- VEVs ---- *)

DEFINITION[EWSB][VEVs] = {
  {H10, {v, 1 / Sqrt[2]}, {sigma1, \[ImaginaryI] / Sqrt[2]}, {phi1, 1 / Sqrt[2]}},
  {H20, {0, 0}, {sigma2, \[ImaginaryI] / Sqrt[2]}, {phi2, 1 / Sqrt[2]}}
};

DEFINITION[EWSB][MatterSector] = {
  {{phi1, phi2}, {hh, ZH}},
  {{sigma2, sigma1}, {Ah, ZA}},
  {{conj[H1p], conj[H2p]}, {Hm, ZHm}},
  {{{dL}, {conj[dR]}}, {{DL, Vd}, {DR, Ud}}},
  {{{uL}, {conj[uR]}}, {{UL, Vu}, {UR, Uu}}},
  {{{eL}, {conj[eR]}}, {{EL, Ve}, {ER, Ue}}},
  {{vL, conj[nR]}, {VL, Un}}
};

(*------------------------------------------------------*)
(* Dirac-Spinors *)
(*------------------------------------------------------*)

DEFINITION[EWSB][DiracSpinors] = {
  Fd -> {DL, conj[DR]},
  Fe -> {EL, conj[ER]},
  Fu -> {UL, conj[UR]},
  Fv -> {VL, conj[VL]}};

DEFINITION[EWSB][GaugeES] = {
  Fd1 -> {dL, 0},
  Fd2 -> {0, dR},
  Fu1 -> {uL, 0},
  Fu2 -> {0, uR},
  Fe1 -> {eL, 0},
  Fe2 -> {0, eR},
  Fv1 -> {vL, 0},
  Fv2 -> {0, nR}
};



==> anc/sarah/GN/parameters.m <==
ParameterDefinitions = {
  {g1, {Description -> "Hypercharge-Coupling"}},
  {g2, {Description -> "Left-Coupling"}},
  {g3, {Description -> "Strong-Coupling"}},
  {M112, {LaTeX -> "m^2_{1}",
    OutputName -> M112,
    Real -> True,
    LesHouches -> {HMIX, 20}}},
  {M222, {LaTeX -> "m^2_{2}",
    OutputName -> M222,
    Real -> True,
    LesHouches -> {HMIX, 21}}},
  {M12, {LaTeX -> "M_{12}^2",
    OutputName -> M12,
    Real -> True,
    LesHouches -> {HMIX, 22}}},
  {Mm, {LaTeX -> "M_{m}",
    OutputName -> Mm,
    LesHouches -> {HMIX, 23}}},
  {Lambda1, {LaTeX -> "Z_{1111}",
    OutputName -> Lambda1,
    Real -> True,
    LesHouches -> {HMIX, 31}}},
  {Lambda2, {LaTeX -> "Z_{2222}",
    OutputName -> Lambda2,
    Real -> True,
    LesHouches -> {HMIX, 32}}},
  {Lambda3, {LaTeX -> "Z_{2211}",
    OutputName -> Lambda3,
    Real -> True,
    LesHouches -> {HMIX, 33}}},
  {Lambda4, {LaTeX -> "Z_{2112}",
    OutputName -> Lambda4,
    Real -> True,
    LesHouches -> {HMIX, 34}}},
  {Lambda5, {LaTeX -> "Z_{2121}",
    OutputName -> Lambda5,
    Real -> True,
    LesHouches -> {HMIX, 35}}},
  {Ye1, {Description -> "Lepton-Yukawa-Coupling",
    OutputName -> Ye1,
    DependenceNum -> None,
    LesHouches -> Ye1,
    LaTeX -> "Y_{E1}"}},
  {Yd1, {Description -> "Down-Yukawa-Coupling",
    OutputName -> Yd1,
    DependenceNum -> None,
    LesHouches -> Yd1,
    LaTeX -> "Y_{D1}"}},
  {Yu1, {Description -> "Up-Yukawa-Coupling",
    OutputName -> Yu1,
    DependenceNum -> None,
    LesHouches -> Yu1,
    LaTeX -> "Y_{U1}"}},
  {Yu2, {Description -> "Up-Yukawa-Coupling-Dub2",
    OutputName -> Yu2,
    LesHouches -> Yu2,
    LaTeX -> "Y_{U2}"}},
  {Yd2, {Description -> "Down-Yukawa-Coupling-Dub2",
    OutputName -> Yd2,
    LesHouches -> Yd2,
    LaTeX -> "U_{D2}"}},
  {Ye2, {Description -> "Lepton-Yukawa-Coupling-Dub2",
    OutputName -> Ye2,
    LesHouches -> Ye2,
    LaTeX -> "Y_{E1}"}},
  {Yn1, {Description -> "N0-Yukawa-Coupling-Dub1",
    OutputName -> Yn1,
    LesHouches -> Yn1,
    LaTeX -> "Y_{N1}"}},
  {Yn2, {Description -> "N0-Yukawa-Coupling-Dub2",
    OutputName -> Yn2,
    LesHouches -> Yn2,
    LaTeX -> "Y_{N2}"}},
  {ThetaW, {Description -> "Weinberg-Angle"}},
  {ZZ, {Description -> "Photon-Z Mixing Matrix"}},
  {ZW, {Description -> "W Mixing Matrix" }},
  {v, {Description -> "EW-VEV",
    DependenceNum -> Sqrt[4 * Mass[VWp]^2 / (g2^2)],
    DependenceSPheno -> None  }},
  {Vu, {Description -> "Left-Up-Mixing-Matrix"}},
  {Vd, {Description -> "Left-Down-Mixing-Matrix"}},
  {Uu, {Description -> "Right-Up-Mixing-Matrix"}},
  {Ud, {Description -> "Right-Down-Mixing-Matrix"}},
  {Ve, {Description -> "Left-Lepton-Mixing-Matrix"}},
  {Ue, {Description -> "Right-Lepton-Mixing-Matrix"}},
  {Un, {Description -> "Neutrino-Mixing-Matrix",
    LaTeX -> "U_{n}",
    Value -> None,
    LesHouches -> Un,
    OutputName -> Un}},
  {\[Beta], {Description -> "Pseudo Scalar mixing angle"  }},
  {\[Alpha], {Description -> "Scalar mixing angle" }},
  {ZH, {Description -> "Scalar-Mixing-Matrix",
    Dependence -> None,
    DependenceNum -> None,
    DependenceOptional -> None,
    Real -> True}},
  {ZHm, {Description -> "Charged-Mixing-Matrix",
    Real -> False,
    OutputName -> ZHm,
    Dependence -> None,
    DependenceOptional -> None,
    DependenceNum -> None}},
  {AlphaS, {Description -> "Alpha Strong"}},
  {e, {Description -> "electric charge"}},
  {Gf, {Description -> "Fermi's constant"}},
  {aEWinv, {Description -> "inverse weak coupling constant at mZ"}},
  {eta, {Real -> True,
    OutputName -> eta,
    LaTeX -> "\\eta",
    LesHouches -> {HMIX, 500} }}
};


==> anc/sarah/GN/particles.m <==
ParticleDefinitions[GaugeES] = {
  {H10, {
    PDG -> {0},
    Width -> 0,
    Mass -> Automatic,
    FeynArtsNr -> 1,
    LaTeX -> "H^0",
    OutputName -> "H0" }},
  {H1p, {
    PDG -> {0},
    Width -> 0,
    Mass -> Automatic,
    FeynArtsNr -> 2,
    LaTeX -> "H^+",
    OutputName -> "Hp" }},
  {H20, {
    LaTeX -> "H_2^0",
    OutputName -> "H20",
    FeynArtsNr -> 301}},
  {H2p, {
    LaTeX -> "H_2^+",
    OutputName -> "H2p",
    FeynArtsNr -> 302}},
  {VB, {Description -> "B-Boson"}},
  {VG, {Description -> "Gluon"}},
  {VWB, {Description -> "W-Bosons"}},
  {gB, {Description -> "B-Boson Ghost"}},
  {gG, {Description -> "Gluon Ghost" }},
  {gWB, {Description -> "W-Boson Ghost"}},
  {Fd1, {Description -> "Left-Down-Quarks",
    OutputName -> "Fd1",
    FeynArtsNr -> 401}},
  {Fd2, {Description -> "Right-Down-Quarks",
    OutputName -> "Fd2",
    FeynArtsNr -> 402}},
  {Fe1, {Description -> "Left-Electrons",
    OutputName -> "Fe1",
    FeynArtsNr -> 403}},
  {Fe2, {Description -> "Right-Electrons",
    OutputName -> "Fe2",
    FeynArtsNr -> 404}},
  {Fu1, {Description -> "Left-Up-Quarks",
    OutputName -> "Fu1",
    FeynArtsNr -> 405}},
  {Fu2, {Description -> "Right-Up-Quarks",
    OutputName -> "Fu2",
    FeynArtsNr -> 406}},
  {Fv1, {Description -> "Left-Neutrinos",
    OutputName -> "Fv1",
    FeynArtsNr -> 407}},
  {Fv2, {Description -> "Right-Neutrinos",
    OutputName -> "Fv2",
    FeynArtsNr -> 408}}
};

ParticleDefinitions[EWSB] = {
  {hh , {Description -> "Higgs",
    PDG -> {25, 35},
    PDG.IX -> {100000001, 100000002} }},
  {Hm, {Description -> "Charged Higgs"}},
  {Ah , {Description -> "Pseudo-Scalar Higgs"}},
  {VP, {Description -> "Photon"}},
  {VZ, {Description -> "Z-Boson", Goldstone -> Ah[{1}]}},
  {VG, {Description -> "Gluon" }},
  {VWm, {Description -> "W-Boson",
    Goldstone -> Hm[{1}] }},
  {gP, {Description -> "Photon Ghost"}},
  {gWm, {Description -> "Negative W-Boson Ghost"}},
  {gWmC, {Description -> "Positive W-Boson Ghost" }},
  {gZ, {Description -> "Z-Boson Ghost" }},
  {gG, {Description -> "Gluon Ghost" }},
  {Fd, {Description -> "Down-Quarks"}},
  {Fu, {Description -> "Up-Quarks"}},
  {Fe, {Description -> "Leptons" }},
  {Fv, {Description -> "Neutrinos",
    PDG -> {12, 14, 16, 18}}}
};

WeylFermionAndIndermediate = {
  {H, {PDG -> {0},
    Width -> 0,
    Mass -> Automatic,
    LaTeX -> "H",
    OutputName -> "H" }},
  {H10, {LaTeX -> "H_1^0"}},
  {H20, {LaTeX -> "H_2^0"}},
  {H1p, {LaTeX -> "H_1^+"}},
  {H2p, {LaTeX -> "H_2^+"}},
  {sigma1, {LaTeX -> "\\sigma_1"}},
  {sigma2, {LaTeX -> "\\sigma_2"}},
  {phi1, {LaTeX -> "\\phi_1"}},
  {phi2, {LaTeX -> "\\phi_2"}},
  {dR, {LaTeX -> "d_R" }},
  {eR, {LaTeX -> "e_R" }},
  {lep, {LaTeX -> "l" }},
  {uR, {LaTeX -> "u_R" }},
  {q, {LaTeX -> "q" }},
  {eL, {LaTeX -> "e_L" }},
  {dL, {LaTeX -> "d_L" }},
  {uL, {LaTeX -> "u_L" }},
  {vL, {LaTeX -> "\\nu_L" }},
  {DR, {LaTeX -> "D_R" }},
  {ER, {LaTeX -> "E_R" }},
  {UR, {LaTeX -> "U_R" }},
  {EL, {LaTeX -> "E_L" }},
  {DL, {LaTeX -> "D_L" }},
  {UL, {LaTeX -> "U_L" }}
};



